Bayesian eikonal tomography using Gaussian processes

Eikonal tomography has become a popular methodology for deriving phase velocity maps from surface wave phase delay measurements. Its high efficiency makes it popular for handling datasets deriving from large-N arrays, in particular in the ambient-noise tomography setting. However, the results of eikonal tomography are crucially dependent on the way in which phase delay measurements are interpolated, a point which has not been thoroughly investigated. In this work, I provide a rigorous formulation for eikonal tomography using Gaussian processes (GPs) to interpolate phase delay measurements, including uncertainties. GPs allow the posterior phase delay gradient to be analytically derived. From the phase delay gradient, an excellent approximate solution for phase velocities can be obtained using the saddlepoint method. The result is a fully Bayesian result for phase velocities of surface waves, incorporating the nonlinear wavefront bending inherent in eikonal tomography, with no sampling required. The results of this analysis imply that the uncertainties reported for eikonal tomography are often underestimated.

==> GP-Eikonal.jl <==
### A Pluto.jl notebook ###
# v0.19.22

using Markdown
using InteractiveUtils

# ╔═╡ b0ed2796-082f-11ed-296e-a993bc3a6f1c
begin	
	using CairoMakie
	using LaTeXStrings
	using Statistics
	using Random:seed!, randperm
	using LinearAlgebra
	using Distributions
	using Optim
	using StatsBase
	using QuadGK
	using Roots
	using Dierckx
	using FiniteDifferences
	using Distributions
end

# ╔═╡ a0a3ccbe-1e66-4723-bf77-62cc0b0f6351
md"## Computational Notebook for \"Bayesian eikonal tomography using Gaussian processes\" 
#### Jack B. Muir"

# ╔═╡ 0255d6e8-988c-404a-8e15-42ef49003e0b
md"Explicitly define some functions taken from FEFMM.jl to compute a test field of travel times given a velocity perturbation, as well as a quick function for making contour plots. Note that Pluto displays results of cells above the cells, rather than below them like Jupyter. Visibility of the code blocks can be toggled using the eye icons on the left."

# ╔═╡ b74c552f-4604-4a9c-a29c-d5f2aedd4b21
function mul_analytic!(τ::Matrix{<:AbstractFloat},
                       dx1::AbstractFloat, dx2::AbstractFloat,
                       ie1::Integer, ie2::Integer,
                       xs1::Integer, xs2::Integer)
    for i2 = 1:ie2
        for i1 = 1:ie1
            @inbounds τ[i1,i2] *= sqrt(sum(((i1-xs1)*dx1)^2+((i2-xs2)*dx2)^2))
        end
    end
end


# ╔═╡ 6c3616ca-1fb6-44f6-bc9a-d8c3686102f2
function grad_analytic(τ0::Matrix{R},
                       dx1::AbstractFloat, dx2::AbstractFloat,
                       ie1::Integer, ie2::Integer,
                       xs1::Integer, xs2::Integer) where {R <: AbstractFloat}
    ∇τ0 = [ones(R, size(τ0)), ones(R, size(τ0))]
    for i2 = 1:ie2
        for i1 = 1:ie1
            @inbounds ∇τ0[1][i1,i2] = dx1*(i1-xs1)/τ0[i1,i2]
            @inbounds ∇τ0[2][i1,i2] = dx2*(i2-xs2)/τ0[i1,i2]
        end
    end
    ∇τ0[1][xs1, xs2] = 1/sqrt(2)
    ∇τ0[2][xs1, xs2] = 1/sqrt(2)
    ∇τ0
end

# ╔═╡ 3f0198af-1113-4244-9bc3-a52454af9317
function gaussian_factor_2D(h, sigmax, sigmaz)
    x1x_attempt = 2
    x1z_attempt = 4
    sx = 0.0
    sz = 0.0
    X = 0.0:h:4.0
    Z = 0.0:h:8.0
    sxi = findfirst(x->x==sx, X)#-1 # -1 here is for consistency with Treister & Haber paper / implementation
    szi = findfirst(z->z==sz, Z)#-1
    x1x = X[argmin(abs.(X.-x1x_attempt))]#-h # -h here is for consistency with Treister & Haber paper / implementation
    x1z = Z[argmin(abs.(Z.-x1z_attempt))]#-h

    x0 = CartesianIndex(szi, sxi)
    t1_exact = @. exp(-(sigmaz*((Z-x1z)^2)+sigmax*((X'-x1x)^2)))+1/2
    t1_dz_exact = @. -2*sigmaz*(Z-x1z)*(t1_exact-1/2)
    t1_dx_exact = @. -2*sigmax*(X'-x1x)*(t1_exact-1/2)

    t0 = ones(size(t1_exact))
    mul_analytic!(t0, h, h, size(t1_exact)..., szi, sxi)
    t0_dz, t0_dx = grad_analytic(t0, h, h, size(t1_exact)..., szi, sxi)

    t_dz = @. t0*t1_dz_exact+t0_dz*t1_exact
    t_dx = @. t0*t1_dx_exact+t0_dx*t1_exact
    k2 = @. t_dz*t_dz+t_dx*t_dx
    (x0, k2, t1_exact.*t0, t_dz, t_dx)
end

# ╔═╡ e14a5849-581f-4a4b-9edf-ef41acd3863b
function contourfig(z,x,c)
	f = Figure(backgroundcolor = RGBf(0.98, 0.98, 0.98),
    resolution = (1000, 700))
	ax, hm = contourf(f[1, 1], z,x,c)
	Colorbar(f[1,2], hm)
	f
end

# ╔═╡ cbd73921-b029-4134-b687-09c030869e3e
md"Define and plot the underlying phase velocity and phase delay maps used for this demo"

# ╔═╡ b9f41909-f39c-4060-8cfc-274501fc752c
begin
	h = 1/80
	sigmax = 0.1
    sigmaz = 0.1
	x0, k2, t_exact, t_dz_exact, t_dx_exact = gaussian_factor_2D(h, sigmax, sigmaz)

	Z = 0.0:h:8.0
	X = 0.0:h:4.0
	sz = Z[x0[1]]
	sx = X[x0[2]]
	# mean phase velocity and slowness will be useful later
	mc = mean(1 ./ k2)
	mk = mean(sqrt.(k2))
	
end;

# ╔═╡ a932e7bb-dbb3-4948-be21-8d5f2ecf981c
begin
	τ0(z,x,sz,sx,k) = k*sqrt((z-sz)^2+(x-sx)^2)
	τ0(z,x,k) = τ0(z,x,sz,sx,k)
	dτ0dz(z,x,sz,sx,k) = k^2*(z-sz)/τ0(z,x,sz,sx,k)
	dτ0dx(z,x,sz,sx,k) = k^2*(x-sx)/τ0(z,x,sz,sx,k)
	dτ0dz(z,x,k) = dτ0dz(z,x,sz,sx,k)
	dτ0dx(z,x,k) = dτ0dx(z,x,sz,sx,k)
end

# ╔═╡ 7827fc16-7905-44f9-ae54-c93dcf8ff3a5
contourfig(Z,X,k2) # Plot squared slowness

# ╔═╡ 21e266f4-33c7-4449-8c1a-9a8a267c8acc
contourfig(Z,X,t_exact)	# Plot phase delay field

# ╔═╡ 75850f24-4d81-4c18-9696-b6f08af65c0b
md"Generate synthetic observations by randomly sampling and perturbing the exact phase delay field"

# ╔═╡ c1d34225-3fc0-4539-aecf-71cc61567ebd
begin
	seed!(43771120)
	σ = 0.2
	n = 100
	sample_points = randperm(length(t_exact))[1:n]
	t_obs = t_exact[sample_points] .+ σ*randn(n)
	cinds = CartesianIndices(size(t_exact))[sample_points]
	z_obs = Z[map(x->x[1],cinds)]
	x_obs = X[map(x->x[2],cinds)]
end;

# ╔═╡ 709fff6a-c396-46e8-b8e3-334b1a5c996a
md"Functions for the squared exponential kernel and the various derivatives we need"

# ╔═╡ 54baf96c-8a50-4f9f-a7eb-4c5e852e30cb
begin
	k(z, zp, x, xp, lz, lx, ρ) = ρ^2*exp(-(z-zp)^2/(2*lz^2)-(x-xp)^2/(2*lx^2))
	dkdz(z, zp, x, xp, lz, lx, ρ) = -(z-zp)*k(z, zp, x, xp, lz, lx, ρ)/lz^2
	dkdx(z, zp, x, xp, lz, lx, ρ) = -(x-xp)*k(z, zp, x, xp, lz, lx, ρ)/lx^2
	dkdzp(z, zp, x, xp, lz, lx, ρ) = k(z, zp, x, xp, lz, lx, ρ)*(z-zp)/lz^2
	dkdxp(z, zp, x, xp, lz, lx, ρ) = k(z, zp, x, xp, lz, lx, ρ)*(x-xp)/lx^2
	dkdzdzp(z, zp, x, xp, lz, lx, ρ) = k(z, zp, x, xp, lz, lx, ρ)/lz^2 - (z-zp)*k(z, zp, x, xp, lz, lx, ρ)*(z-zp)/lz^4
	dkdzdxp(z, zp, x, xp, lz, lx, ρ) = -(z-zp)*k(z, zp, x, xp, lz, lx, ρ)*(x-xp)/(lz^2*lx^2)
	dkdxdxp(z, zp, x, xp, lz, lx, ρ) = k(z, zp, x, xp, lz, lx, ρ)/lx^2 - (x-xp)*k(z, zp, x, xp, lz, lx, ρ)*(x-xp)/lx^4
	dkdxdzp(z, zp, x, xp, lz, lx, ρ) = -(x-xp)*k(z, zp, x, xp, lz, lx, ρ)*(z-zp)/(lz^2*lx^2)
end

# ╔═╡ c86e1a3f-3d6a-461b-9ce9-8edef3e29876
md"Define the negative log marginal likelihood for estimating GP hyperparameters"

# ╔═╡ 2f20750e-3781-420a-98e6-131ac009c62b
function nlml(θ, args)
	lz, lx, ρ, σ, mk = exp.(θ)
	y, z, x = args
	mzx = τ0.(z,x,mk)
	K̂ = k.(z, z', x, x', lz, lx, ρ) + σ^2*I
	Δy = y-mzx
	return dot(Δy,K̂\Δy)+det(K̂) # missing constant and 1/2 scale factor but doesnt matter for optimization
end

# ╔═╡ 441eda42-d931-4813-b07b-a8891d6f79e3
md"Minimize nlml to find best parameters"

# ╔═╡ 486c1448-ee83-494c-82e4-90830982d05b
begin 
	nlml_args = (t_obs, z_obs, x_obs)
	res = optimize(x->nlml(x,nlml_args), [1.14199, 1.06623, 2.64564, -0.23369, -0.427096] , NelderMead())
end

# ╔═╡ 22f8a2f6-2291-474a-8a53-3f779e608361
md"Evaluate GP for phase delay on a regular grid"

# ╔═╡ a35c05e5-7726-40c1-a435-e97e817fa507
begin
	lz_opt, lx_opt, ρ_opt, σ_opt, mk_opt = exp.(Optim.minimizer(res))
	K̂ = k.(z_obs,z_obs',x_obs,x_obs',lz_opt, lx_opt, ρ_opt) + σ_opt^2*I
	Δy = t_obs-τ0.(z_obs,x_obs,mk_opt)
	z_pred = reshape((Z[1:10:end] .+ 0*X[1:10:end]'), (:,1))
	x_pred = reshape((0*Z[1:10:end] .+ X[1:10:end]'), (:,1))
	Kxpx = k.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)
	Kxpxp = k.(z_pred, z_pred', x_pred, x_pred', lz_opt, lx_opt, ρ_opt)
	Kxxp = k.(z_obs, z_pred', x_obs, x_pred', lz_opt, lx_opt, ρ_opt)
	mzxp = τ0.(z_pred, x_pred, mk_opt)

	τ_pred = mzxp + Kxpx*(K̂\Δy)
	C_pred = Hermitian(Kxpxp - Kxpx*(K̂\Kxxp))
	σ_pred = sqrt.(diag(C_pred))

	rsize = (size(Z[1:10:end],1), size(X[1:10:end],1))
	
end;

# ╔═╡ 182a5a86-1016-4d15-84d7-ad4d87d2e92a
md"Make plots of output for publication"

# ╔═╡ dde31022-a055-4359-bc56-bf5af3ffea93
begin
	fontsize_theme = Theme(fontsize = 12)
	set_theme!(fontsize_theme)
end

# ╔═╡ 972b24bc-b460-4f92-9b26-b45fa7498b57
begin
	pidx = 80
	z_l = (Z .+ 0*X')[:,pidx]
	x_l = (0*Z .+ X')[:,pidx]
	Kx_lx = k.(z_l, z_obs', x_l, x_obs', lz_opt, lx_opt, ρ_opt)
	Kx_lx_l = k.(z_l, z_l', x_l, x_l', lz_opt, lx_opt, ρ_opt)
	Kxx_l = k.(z_obs, z_l', x_obs, x_l', lz_opt, lx_opt, ρ_opt)
	mzxl = τ0.(z_l, x_l, mk_opt)
	τ_l = mzxl + Kx_lx*(K̂\Δy)
	C_l = Hermitian(Kx_lx_l - Kx_lx*(K̂\Kxx_l))

	pidz = 250
	z_l1 = (Z .+ 0*X')[pidz,:]
	x_l1 = (0*Z .+ X')[pidz,:]
	Kx_lx1 = k.(z_l1, z_obs', x_l1, x_obs', lz_opt, lx_opt, ρ_opt)
	Kx_lx_l1 = k.(z_l1, z_l1', x_l1, x_l1', lz_opt, lx_opt, ρ_opt)
	Kxx_l1 = k.(z_obs, z_l1', x_obs, x_l1', lz_opt, lx_opt, ρ_opt)
	mzxl1 = τ0.(z_l1, x_l1, mk_opt)
	τ_l1 = mzxl1 + Kx_lx1*(K̂\Δy)
	C_l1 = Hermitian(Kx_lx_l1 - Kx_lx1*(K̂\Kxx_l1))

	f = Figure(resolution = 72 .* (7, 6), fontsize = 12) #72 = inch to pt
	ax11 = Axis(f[1,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP reconstruction")
	clevels = 0:0.5:1.05*maximum(t_exact)
	hm=contourf!(ax11, Z[1:10:end], X[1:10:end], reshape(τ_pred,rsize), levels=clevels)
	scatter!(ax11, z_obs[:], x_obs[:], color=t_obs[:], colorrange = (0, 1.05*maximum(t_exact)))
	hlines!(ax11, x_l[1], color=:white, linewidth=2)
	vlines!(ax11, z_l1[1], color=:white, linewidth=2)
	tightlimits!(ax11)
	
	ax12 = Axis(f[1,2], xlabel="X₁ (km)", ylabel="T (s)", title="X₂ = $(x_l[1]) km")
	fill_between!(ax12, z_l, τ_l.-sqrt.(diag(C_l)), τ_l.+sqrt.(diag(C_l)), color=(:gray,0.5))
	lines!(ax12,z_l,t_exact[:,pidx], color=:black, linewidth=4)
	lines!(ax12, z_l,τ_l, color=:orange, linewidth=4)

	ax21 = Axis(f[2,1], xlabel="X₂ (km)", ylabel="T (s)", title="X₁ = $(z_l1[1]) km")
	fill_between!(ax21, x_l1, τ_l1.-sqrt.(diag(C_l1)), τ_l1.+sqrt.(diag(C_l1)), color=(:gray,0.5))
	lines!(ax21,x_l1,t_exact[pidz,:], color=:black, linewidth=4)
	lines!(ax21,x_l1,τ_l1, color=:orange, linewidth=4)

	f_elem_1 = LineElement(color = :black, linewidth=4)
	f_elem_2 = LineElement(color = :orange, linewidth=4)
	f_elem_3 = PolyElement(color = (:grey,0.5))

	la = f[2,2]
	
	f_leg = Legend(la[2,1],
    [f_elem_1, f_elem_2, f_elem_3],
    ["True Delay", "GP Mean", "GP Std. Dev."],
    orientation = :vertical, tellwidth = false, tellheight = false)
	
	Colorbar(la[1,1], hm, tellwidth=false, tellheight=false, vertical=:false, label="Phase Delay (s)")
	
	save("gp_reconstruction.pdf" , f, pt_per_unit = 1)
	f
end

# ╔═╡ 6157889f-035d-40a8-8090-4b53db54724a
begin
	f2 = Figure(resolution = 72 .* (7,9), fontsize = 12)
	ax211 = Axis(f2[1,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Data Points")
	scatter!(ax211, z_obs[:], x_obs[:], color=t_obs[:], colorrange = (0, 1.05*maximum(t_exact)))
	tightlimits!(ax211)
	
	ax212 = Axis(f2[1,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Mean")
	hm2=contourf!(ax212, Z[1:10:end], X[1:10:end], reshape(τ_pred,rsize), levels=clevels)
	tightlimits!(ax212)

	# Include spline predictions for comparison
	spspline = Spline2D(z_obs, x_obs, t_obs; kx=3, ky=3, s=length(z_obs))
	sppred = spspline.(z_pred, x_pred)
	
	ax221 = Axis(f2[2,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Smoothing Spline")
	contourf!(ax221, Z[1:10:end], X[1:10:end], reshape(sppred,rsize), levels=clevels)
	tightlimits!(ax221)

	ulevels = 0.2:0.05:0.8
	ax222 = Axis(f2[2,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Std. Dev.")
	hm3 = contourf!(ax222, Z[1:10:end], X[1:10:end], reshape(σ_pred, rsize), colormap=:devon, levels=ulevels)
	tightlimits!(ax222)

	dlevels = -0.6:0.1:0.6
	ax231 = Axis(f2[3,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Spline Difference")
	contourf!(ax231, Z[1:10:end], X[1:10:end], t_exact[1:10:end,1:10:end] .- reshape(sppred,rsize), colormap=Reverse(:vik), levels=dlevels)
	tightlimits!(ax231)


	ax232 = Axis(f2[3,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Mean Difference")
	hm4=contourf!(ax232, Z[1:10:end], X[1:10:end], t_exact[1:10:end,1:10:end] .- reshape(τ_pred,rsize), colormap=Reverse(:vik), levels=dlevels)
	tightlimits!(ax232)


	Colorbar(f2[1,3], hm2, tellwidth=true, tellheight=false, label="Phase Delay (s)")
	Colorbar(f2[2,3], hm3, tellwidth=true, tellheight=false, label="Uncertainty (s)", ticks=[0.2,0.4,0.6,0.8])
	Colorbar(f2[3,3], hm4, tellwidth=true, tellheight=false, label="True - Predicted (s)", ticks=[-0.6,-0.3,0,0.3,0.6])


	# ax231 = Axis(f2[3,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Spline Error")
	# contourf!(ax231, Z[1:10:end], X[1:10:end], t_exact[1:10:end, 1:10:end].-reshape(sppred, rsize), colormap=:vik)
	# tightlimits!(ax231)
	
	# ax232 = Axis(f2[3,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Mean Error")
	# contourf!(ax232, Z[1:10:end], X[1:10:end], t_exact[1:10:end, 1:10:end].-reshape(τ_pred, rsize), colormap=:vik)
	# tightlimits!(ax232)
	save("gp_spline.pdf" , f2, pt_per_unit = 1)

	f2
end

# ╔═╡ 81618e8b-8fd3-434c-99f8-2f7ec789f831
md"Evalute repeated draws for two points to look at histograms"

# ╔═╡ c882e611-4034-423a-85a7-74922f638607
begin
	# z1_idx = 161
	# x1_idx = 321
	z1_idx = 16
	x1_idx = 32	
	z2_idx = 441
	x2_idx = 281
	z1 = Z[z1_idx]
	x1 = X[x1_idx]
	z2 = Z[z2_idx]
	x2 = X[x2_idx]
	println("Point 1 = ($(z1),$(x1)), Point 2 = ($(z2), $(x2))")
	dh = 0.001
	z_eval = [z1, z2]
	x_eval = [x1, x2]
	# include nearby points for estimating derivatives by finite differences
	dz_eval = [z1+dh/2,z1-dh/2,z2+dh/2,z2-dh/2,z1,z1,z2,z2]
	dx_eval = [x1,x1,x2,x2,x1+dh/2,x1-dh/2,x2+dh/2,x2-dh/2]
	Kx_evalx = k.(dz_eval, z_obs', dx_eval, x_obs', lz_opt, lx_opt, ρ_opt)
	Kx_evalx_eval = k.(dz_eval, dz_eval', dx_eval, dx_eval', lz_opt, lx_opt, ρ_opt)
	Kxx_eval = k.( z_obs, dz_eval', x_obs, dx_eval', lz_opt, lx_opt, ρ_opt)
	mzx_eval = τ0.(dz_eval, dx_eval, mk_opt)
	τ_eval = mzx_eval + Kx_evalx*(K̂\Δy)
	C_eval = Hermitian(Kx_evalx_eval - Kx_evalx*(K̂\Kxx_eval)+1e-10I)
end;

# ╔═╡ be696aaa-3591-44a0-9e6c-800c53635a59
md"Estimate derivative covariance using finite differences"

# ╔═╡ 91e638c5-1fdd-463c-be39-ec9bbb3b17e2
begin
	dist_eval = MultivariateNormal(τ_eval,C_eval);
	draw_eval = rand(dist_eval, 5000)
	dτdx_eval = hcat(draw_eval[1,:]-draw_eval[2,:],
	             draw_eval[3,:]-draw_eval[4,:],
	             draw_eval[5,:]-draw_eval[6,:],
	             draw_eval[7,:]-draw_eval[8,:])./dh
	dτdx_mean = mean(dτdx_eval, dims=1)
	dτdx_cov = cov(dτdx_eval, dτdx_eval)
end

# ╔═╡ c4e7d68e-c695-4852-99c7-de9e2698f98d
md"Analytic derivative covariance using results from the manuscript"

# ╔═╡ a3aa14d0-e8dd-4a9d-94e0-64a1124e8167
begin
	mdz = dτ0dz.(z_eval,x_eval, mk_opt) .+ dkdz.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\Δy)
	mdx = dτ0dx.(z_eval,x_eval, mk_opt) .+ dkdx.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\Δy)
	m = vcat(mdz,mdx)
	K11 = dkdzdzp.(z_eval, z_eval', x_eval, x_eval', lz_opt, lx_opt, ρ_opt).-dkdz.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdzp.(z_obs, z_eval', x_obs, x_eval', lz_opt, lx_opt, ρ_opt))
	K12 = dkdzdxp.(z_eval, z_eval', x_eval, x_eval', lz_opt, lx_opt, ρ_opt).-dkdz.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdxp.(z_obs, z_eval', x_obs, x_eval', lz_opt, lx_opt, ρ_opt))
	K21 = dkdxdzp.(z_eval, z_eval', x_eval, x_eval', lz_opt, lx_opt, ρ_opt).-dkdx.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdzp.(z_obs, z_eval', x_obs, x_eval', lz_opt, lx_opt, ρ_opt))
	K22 = dkdxdxp.(z_eval, z_eval', x_eval, x_eval', lz_opt, lx_opt, ρ_opt).-dkdx.(z_eval, z_obs', x_eval, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdxp.(z_obs, z_eval', x_obs, x_eval', lz_opt, lx_opt, ρ_opt))
	Σ = [K11 K12; K21 K22]
end

# ╔═╡ 35f47da9-509b-4a71-a92b-d8a2a6c92b84
md"Some functions for plotting covariance ellipses from [here](https://discourse.julialang.org/t/plot-ellipse-in-makie/82814/4)"

# ╔═╡ 36ebf929-fc91-478a-805b-e6095e3c5b86
function get_sub_normal(m,c,i1,i2)
	sm = [m[i1], m[i2]]
	sc = [c[i1,i1] c[i1,i2];
		  c[i2,i1] c[i2,i2]]
	return (sm, sc)
end

# ╔═╡ 672eb728-833b-44f0-9bd5-ce6ae862495e
function getellipsepoints(cx, cy, rx, ry, θ)
	t = range(0, 2*pi, length=100)
	ellipse_x_r = @. rx * cos(t)
	ellipse_y_r = @. ry * sin(t)
	R = [cos(θ) sin(θ); -sin(θ) cos(θ)]
	r_ellipse = [ellipse_x_r ellipse_y_r] * R
	x = @. cx + r_ellipse[:,1]
	y = @. cy + r_ellipse[:,2]
	(x,y)
end

# ╔═╡ a49945af-05d9-4a77-aa39-d65f85667257
function getellipsepoints(μ, Σ, confidence=0.95)
	quant = quantile(Chisq(2), confidence) |> sqrt
	cx = μ[1]
	cy =  μ[2]
	
	egvs = eigvals(Σ)
	if egvs[1] > egvs[2]
		idxmax = 1
		largestegv = egvs[1]
		smallesttegv = egvs[2]
	else
		idxmax = 2
		largestegv = egvs[2]
		smallesttegv = egvs[1]
	end

	rx = quant*sqrt(largestegv)
	ry = quant*sqrt(smallesttegv)
	
	eigvecmax = eigvecs(Σ)[:,idxmax]
	θ = atan(eigvecmax[2]/eigvecmax[1])
 	if θ < 0
		θ += 2*π
	end

	getellipsepoints(cx, cy, rx, ry, θ)
end

# ╔═╡ 0abca202-d96d-4728-8e1c-68280e11e892
function getnormalpoints(m,sd,nsd=3)
	t = range(m-nsd*sd,m+nsd*sd, length=100)
	p = @. exp(-(t-m)^2/(2*sd^2))/(sd*sqrt(2*π))
	return (t, p)
end

# ╔═╡ f0c78f10-554e-4edb-84f0-c9a1a601cb93
md"Plot of finite difference moments and histograms with analytic results"

# ╔═╡ 60cc4b96-6c41-43f4-9070-c824f18268cd
begin
	pc = :grey
	ec = :purple
	ac = :orange
	tc = :black
	fig = Figure(resolution = 72 .* (7,6), fontsize = 12)
	axlabels = [L"\frac{\partial \tau_1}{\partial x_1}",
		        L"\frac{\partial \tau_2}{\partial x_1}",
		        L"\frac{\partial \tau_1}{\partial x_2}",
		        L"\frac{\partial \tau_2}{\partial x_2}"]

	τdx_exact = [t_dz_exact[z1_idx, x1_idx], 
		         t_dz_exact[z2_idx, x2_idx], 
		         t_dx_exact[z1_idx, x1_idx], 
		         t_dx_exact[z2_idx, x2_idx]]

	for j = 1:4
		for i = 1:4
			xl = (i==4 ? axlabels[j] : "")
			yl = ((j==1 && i>1) ? axlabels[i] : "")
			if i==j
				ax = Axis(fig[i,j], xlabel = xl, ylabel = yl) 
				hist!(ax, dτdx_eval[:,i], normalization=:pdf, color=pc)
				vlines!(ax,τdx_exact[i], color=tc, linewidth=2)
				lines!(ax, getnormalpoints(dτdx_mean[i], sqrt(dτdx_cov[i,j]))..., color=ec, linewidth=2)
				lines!(ax, getnormalpoints(m[i], sqrt(Σ[i,j]))..., color=ac, linewidth=2)

			elseif i>=j
				ax = Axis(fig[i,j], xlabel = xl, ylabel = yl) 
				scatter!(ax, dτdx_eval[:,i], dτdx_eval[:,j], color=(pc,0.02))
				lines!(ax, getellipsepoints(get_sub_normal(dτdx_mean, dτdx_cov, i,j)...)..., color=ec, linewidth=2)	
				lines!(ax, getellipsepoints(get_sub_normal(m, Σ, i,j)...)..., color=ac, linewidth=2)	
				scatter!(ax, [dτdx_mean[i]], [dτdx_mean[j]], color=ec, marker=:cross)
				scatter!(ax, [τdx_exact[i]], [τdx_exact[j]], color=tc, marker=:cross)
				scatter!(ax, [m[i]], [m[j]], color=ac, marker=:cross)
			end
		end
	end

	fig_elem_1 = LineElement(color = tc, linewidth=2)
	fig_elem_2 = LineElement(color = ac, linewidth=2)
	fig_elem_3 = MarkerElement(color = pc, fillcolor=pc, marker=:circle)
	fig_elem_4 = LineElement(color = ec, linewidth=2)


leg = Legend(fig[5,:],
    [fig_elem_1, fig_elem_2, fig_elem_3, fig_elem_4],
    ["True Derivative", "GP Analytic", "GP-FD", "GP-FD Moments"],
    orientation = :horizontal, tellwidth = false, tellheight = true)

	save("gp_derivative_triangle_plot.pdf", fig, pt_per_unit=1)
	fig
end

# ╔═╡ f73c995a-8c1e-41ca-a5bf-d064fb535e3d
md"Setup GP on prediction domain and sample derivatives to get squared slowness"

# ╔═╡ 7c21bdf1-2971-4d5c-b441-6eb7795d1687
begin
	mdzp = dτ0dz.(z_pred,x_pred, mk_opt) .+ dkdz.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\Δy)
	mdxp = dτ0dx.(z_pred,x_pred, mk_opt) .+ dkdx.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\Δy)
	mp = vcat(mdzp,mdxp)
	K11p = dkdzdzp.(z_pred, z_pred', x_pred, x_pred', lz_opt, lx_opt, ρ_opt).-dkdz.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdzp.(z_obs, z_pred', x_obs, x_pred', lz_opt, lx_opt, ρ_opt))
	K12p = dkdzdxp.(z_pred, z_pred', x_pred, x_pred', lz_opt, lx_opt, ρ_opt).-dkdz.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdxp.(z_obs, z_pred', x_obs, x_pred', lz_opt, lx_opt, ρ_opt))
	K21p = dkdxdzp.(z_pred, z_pred', x_pred, x_pred', lz_opt, lx_opt, ρ_opt).-dkdx.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdzp.(z_obs, z_pred', x_obs, x_pred', lz_opt, lx_opt, ρ_opt))
	K22p = dkdxdxp.(z_pred, z_pred', x_pred, x_pred', lz_opt, lx_opt, ρ_opt).-dkdx.(z_pred, z_obs', x_pred, x_obs', lz_opt, lx_opt, ρ_opt)*(K̂\dkdxp.(z_obs, z_pred', x_obs, x_pred', lz_opt, lx_opt, ρ_opt))
	Σp = [K11p K12p; K21p K22p]
	
	dp = MvNormal(mp[:], Hermitian(Σp+1e-12I))
	dp_draws = rand(dp, 100000)
	k2p_draws = dp_draws[1:length(z_pred),:].^2 .+ dp_draws[(length(z_pred)+1):end,:].^2
	cpp_draws = 1 ./ sqrt.(k2p_draws)
end;

# ╔═╡ c912d290-6e01-4df3-ac3c-363a0ee9923f
md"Use centered finite differences to calculate derivatives for the spline fit and evaluate squared slowness"

# ╔═╡ 23851f23-2c4d-46ea-84dc-78469ef6411e
begin 
	sparrayform(zx) = spspline(zx[1],zx[2])
	spgrad(zx) = grad(central_fdm(5, 1), sparrayform, zx)[1]
	spgrad(z, x) = spgrad([z,x])
	sps2(z,x) = sum(spgrad(z,x).^2)
	sppreds2 = sps2.(z_pred, x_pred)
end;

# ╔═╡ 8f357d4f-e220-4db6-b2ca-85ec2944ffe6
begin
	f3 = Figure(resolution = 72 .* (7,9), fontsize = 12)
	k2levels = 0:0.5:1.25*maximum(k2)
	uk2levels = 0.0:0.2:2
	difflevels = -2:0.25:2

	ax311 = Axis(f3[1,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Squared Slowness")
    contourf!(ax311, Z, X, k2, levels=k2levels)
	tightlimits!(ax311)

	ax312 = Axis(f3[1,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Mean")
	hmk2m = contourf!(ax312, Z[1:10:end], X[1:10:end], reshape(mean(k2p_draws,dims=2),rsize), levels=k2levels)
	tightlimits!(ax312)

	ax322 = Axis(f3[2,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Std. Dev.")
	hm2ks = contourf!(ax322, Z[1:10:end], X[1:10:end], reshape(std(k2p_draws,dims=2), rsize), colormap=:devon, levels=uk2levels)
	tightlimits!(ax322)
	

	ax321 = Axis(f3[2,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Smoothing Spline")
	contourf!(ax321, Z[1:10:end], X[1:10:end], reshape(sppreds2, rsize), levels=k2levels)
	tightlimits!(ax321)

	ax331 = Axis(f3[3,1], xlabel="X₁ (km)", ylabel="X₂ (km)", title="Spline Difference")
	contourf!(ax331, Z[1:10:end], X[1:10:end], k2[1:10:end,1:10:end].-reshape(sppreds2, rsize), levels=difflevels, colormap=:vik)
	tightlimits!(ax321)

	ax332 = Axis(f3[3,2], xlabel="X₁ (km)", ylabel="X₂ (km)", title="GP Mean Difference")
	hm2diff = contourf!(ax332, Z[1:10:end], X[1:10:end], k2[1:10:end,1:10:end].-reshape(mean(k2p_draws,dims=2), rsize), levels=difflevels, colormap=:vik)
	tightlimits!(ax321)



	Colorbar(f3[1,3], hmk2m, tellwidth=true, tellheight=false, label="Squared Slowness (s²/km²)")
	Colorbar(f3[2,3], hm2ks, tellwidth=true, tellheight=false, label="Uncertainty (s²/km²)", ticks=[0.0,0.5,1.0,1.5,2.0])
	Colorbar(f3[3,3], hm2diff, tellwidth=true, tellheight=false, label="True - Predicted (s²/km²)", ticks=[-2,-1,0,1,2])

	save("gp_k2.pdf" , f3, pt_per_unit = 1)

	f3
end

# ╔═╡ d2ca6152-5f0a-4127-8b35-b3644c2af865
md"Define functions used for calculating approximations for PDFs and CDFs of squared slowness and phase velocity (hidden because they are long)"

# ╔═╡ 83389ae8-3abe-40cd-b6cb-64a3efd81bc6
begin
	μ = [m[1], m[3]]
	Σ₁ = [Σ[1,1] Σ[1,3];
	      Σ[3,1] Σ[3,3]]
	Λ = Diagonal(eigvals(Σ₁))
	μ̄ = sqrt(inv(Λ))*μ
end

# ╔═╡ d6127ff7-5376-43ec-a215-40ddd1b40629
md"Draw 1 million derivatives and calculate empirical CDFs and PDFs of slowness squared and velocity"

# ╔═╡ 08864767-764b-4a30-9be5-c68e6678cfb5
begin
	dτ_eval = MultivariateNormal(m,Hermitian(Σ))
	dτ_draws = rand(dτ_eval, 1_000_000)
	dτ2_draws = [dτ_draws[1,:].^2 .+ dτ_draws[3,:].^2 dτ_draws[2,:].^2 .+ dτ_draws[4,:].^2]
	cp_draws = [sqrt.(1 ./ dτ2_draws[:,1]) sqrt.(1 ./ dτ2_draws[:,2])]
	dτ2_ecdf = [ecdf(dτ2_draws[:,1]) ecdf(dτ2_draws[:,2])]
	cp_ecdf = [ecdf(cp_draws[:,1]) ecdf(cp_draws[:,2])]
end;

# ╔═╡ 2514fff6-6b15-4216-b9fb-7e55313dc980
md"Compare against noncentral chi-squared form from Imhof 1961, find that unsurprisingly Imhof's formula is exact"

# ╔═╡ 257f1ded-21e4-43b9-acb5-df0a327e851d
function draw_nchi2(n,Λ=Λ,μ̄=μ̄)
	dist1 = NoncentralChisq(1,μ̄[1]^2)
	dist2 = NoncentralChisq(1,μ̄[2]^2)
	return Λ[1,1].*rand(dist1,n) .+ Λ[2,2].*rand(dist2,n)
end

# ╔═╡ cecee8d9-6918-4233-967a-70dcea86a3ae
dτ2_chis2 = draw_nchi2(1_000_000);

# ╔═╡ d4e2504b-9f1f-4ec3-9cd3-69e84ea584d0
begin
	testfig  = Figure(resolution = 72 .* (7, 6), fontsize = 12)
	testbins = 0:0.25:10
	testax = Axis(testfig[1,1], xlabel="Slowness Squared (s²/km²)", ylabel="Draws")
	hist!(testax, dτ2_draws[:,1], color=(:grey,0.5), normalization=:pdf,bins=testbins, gap=0.2)
	hist!(testax, dτ2_chis2 , color=(:orange,0.5), normalization=:pdf,bins=testbins, gap=0.2)
	testfig
end

# ╔═╡ 82019114-c77e-4bdb-bf23-f88bb9d2f7d7
md"Functions for the cumulant generating function of a linear combination of noncentral chi-squares"

# ╔═╡ 324c041d-a659-4bd9-bb66-4f19e984c261
function K(s; Λ=Λ, μ̄=μ̄) 
	ft = -0.5*sum(log(1-2*s*Λ[i,i]) for i = 1:2)
	st = s*sum(Λ[i,i]*μ̄[i]^2/(1-s*2*Λ[i,i]) for i = 1:2)
	return ft+st
end

# ╔═╡ d3147984-e5bb-4e86-b53a-cfd540ee12aa
function dK(s, j; Λ=Λ, μ̄=μ̄) # j = derivative order
	2^(j-1) * factorial(j-1) * sum(Λ[i,i]*(1-2*s*Λ[i,i])^(-j)*(1+j*μ̄[i]^2/(1-2*s*Λ[i,i])) for i = 1:2)
end

# ╔═╡ 686e12e0-27e6-44fb-8cc3-e6ac0f4e3b3a
md"Use these for saddlepoint approximations for slowness squared and phase velocity"

# ╔═╡ 311653e7-d6fc-468c-a2c3-52dc4bdff07c
# This approximation for the CDF is extremely good for the tails, but rubbish near the mean due to numerical instability. 
function saddle_cdf_approx(x, Λ=Λ, μ̄=μ̄)
	ub = (1/(2*max(Λ[1,1],Λ[2,2])))
	ŝ = find_zero(s->(dK(s,1)-x), (-1e7, ub), Bisection())
	ŵ = sign(ŝ)*sqrt(2*(ŝ*x - K(ŝ)))
	û = ŝ*sqrt(dK(ŝ,2))
	if abs(ŝ) > 0.01
		return cdf(Normal(), ŵ) + pdf(Normal(), ŵ)*(1/ŵ-1/û)
	else
		return 0.5 + dK(ŝ,3)/(6*sqrt(2*π)*dK(ŝ,2)^(3/2))
	end
end

# ╔═╡ 59ae0057-c7b2-41fa-994d-4a38d51df779
function saddle_pdf_approx(x; Λ=Λ, μ̄=μ̄)
	ub = (1/(2*max(Λ[1,1],Λ[2,2])))
	ŝ = find_zero(s->(dK(s,1)-x), (-1e7, ub), Bisection())
	denom = sqrt(2*π*dK(ŝ,2))
	num = exp(K(ŝ)-ŝ*x)
	return num/denom
end

# ╔═╡ 331237ed-0e60-4a78-ad89-5ef9ce6806d8
function saddle_pdf_cp_approx(x; Λ=Λ, μ̄=μ̄)
	return 2*saddle_pdf_approx(1/x^2; Λ=Λ, μ̄=μ̄)/x^3
end

# ╔═╡ 698d5898-1865-49c2-a5c6-51e48096c794
begin
	f4 = Figure(resolution = 72 .* (7, 6), fontsize = 12)
	nbins = 50

	axf4_u = 10
	axf4_l = 0.01
	axf4_dx = ((axf4_u-axf4_l)/(10*nbins))
	axf4_x = axf4_l:axf4_dx:axf4_u
	k2_pdf_unnorm = saddle_pdf_approx.(axf4_x)
	cp_pdf_unnorm = saddle_pdf_cp_approx.(axf4_x)
	k2_pdf = k2_pdf_unnorm./sum(k2_pdf_unnorm) ./ axf4_dx
	cp_pdf = cp_pdf_unnorm./sum(cp_pdf_unnorm) ./ axf4_dx


	axf41 = Axis(f4[1,1], xlabel="Slowness Squared (s²/km²)", ylabel="PDF")
	hist!(axf41, clamp.(dτ2_draws[:,1],axf4_l,axf4_u), color=:grey,normalization=:pdf,bins=nbins, gap=0.2)
	vlines!(axf41,k2[z1_idx,x1_idx], color=tc, linewidth=4)
	vlines!(axf41, quantile(dτ2_draws[:,1],0.5), color=ec, linewidth=4)
	vlines!(axf41, [quantile(dτ2_draws[:,1],0.75), quantile(dτ2_draws[:,1],0.25)], color=ec, linewidth=2, linestyle=:dash)
	lines!(axf41, axf4_x, k2_pdf, color=:orange, linewidth=4)
	

	axf42 = Axis(f4[2,1], xlabel="Velocity (km/s)", ylabel="PDF")
	hist!(axf42, clamp.(cp_draws[:,1],axf4_l,axf4_u), color=:grey, normalization=:pdf, bins=nbins, gap=0.2)
	vlines!(axf42, 1/sqrt(k2[z1_idx,x1_idx]), color=tc, linewidth=4)
	vlines!(axf42, quantile(cp_draws[:,1],0.5), color=ec, linewidth=4)
	vlines!(axf42, [quantile(cp_draws[:,1],0.75), quantile(cp_draws[:,1],0.25)], color=ec, linewidth=2, linestyle=:dash)
	lines!(axf42, axf4_x, cp_pdf, color=:orange, linewidth=4)
	
	f4_elem_1 = LineElement(color = tc, linewidth=4)
	f4_elem_2 = LineElement(color = ac, linewidth=4)
	f4_elem_3 = PolyElement(color = pc, strokecolor = :transparent)
	f4_elem_4 = LineElement(color = ec, linewidth=4)


	l4 = Legend(f4[3,:],
    [f4_elem_1, f4_elem_2, f4_elem_3, f4_elem_4],
    ["Truth", "GP-SP Approx.", "GP Draws", "GP Quantiles"],
    orientation = :horizontal, tellwidth = false, tellheight = true)

	save("gp_sp_approx.pdf", f4, pt_per_unit = 1)

	f4
end

# ╔═╡ 2c256c33-9996-4304-aa95-acb14a194a7d
md"Get distribution plots of sample means and sample medians"

# ╔═╡ 7d57294c-eac8-42d4-94ea-961874829179
function sample_n_velocities_mean(n, m, Σ)
	slownesses = sqrt.(sum(rand(MvNormal(m, Σ), n).^2, dims=1))[:]
	velocities = 1 ./ slownesses
	return mean(velocities)
end

# ╔═╡ 6d8df7ef-1af2-4552-a880-0c05b6594cc2
function sample_n_velocities_median(n, m, Σ)
	slownesses = sqrt.(sum(rand(MvNormal(m, Σ), n).^2, dims=1))[:]
	velocities = 1 ./ slownesses
	return median(velocities)
end

# ╔═╡ f8298029-1791-4dbc-a6b8-77b832b8e234
begin 
	draw_1 = [sample_n_velocities_mean(1, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_4 = [sample_n_velocities_mean(4, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_16 = [sample_n_velocities_mean(16, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_64 = [sample_n_velocities_mean(64, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_256 = [sample_n_velocities_mean(256, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_1024 = [sample_n_velocities_mean(1024, μ, Hermitian(Σ₁)) for i = 1:100_000]
	draw_4096 = [sample_n_velocities_mean(4096, μ, Hermitian(Σ₁)) for i = 1:100_000]
end;

# ╔═╡ 0e06ed53-0920-4fea-8a48-8122cd4e452f
begin 
	drawmd_1 = [sample_n_velocities_median(1, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_4 = [sample_n_velocities_median(4, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_16 = [sample_n_velocities_median(16, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_64 = [sample_n_velocities_median(64, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_256 = [sample_n_velocities_median(256, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_1024 = [sample_n_velocities_median(1024, μ, Hermitian(Σ₁)) for i = 1:100_000]
	drawmd_4096 = [sample_n_velocities_median(4096, μ, Hermitian(Σ₁)) for i = 1:100_000]
end;

# ╔═╡ d8b7a33d-8cfe-44ce-95e7-a6b0309b8e28
begin
	f5 = Figure(resolution = 72 .* (7, 4), fontsize = 12)
	bins5 = 0:(5/50):5
	BkRd=["#d7e1ee", "#cbd6e4", "#bfcbdb", "#b3bfd1", "#a4a2a8", "#df8879", "#c86558", "#b04238", "#991f17"]

	axf5 = Axis(f5[1,1], xlabel="Mean Velocity (km/s)", ylabel="PDF")
	stephist!(axf5, draw_4096, color=BkRd[1],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_1024, color=BkRd[2],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_256, color=BkRd[3],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_64, color=BkRd[4],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_16, color=BkRd[5],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_4, color=BkRd[6],normalization=:pdf,bins=bins5, linewidth=4)
	stephist!(axf5, draw_1, color=BkRd[7],normalization=:pdf,bins=bins5, linewidth=4)

	bins52 = 0:(5/50):5
	axf52 = Axis(f5[1,2], xlabel="Median Velocity (km/s)", ylabel="PDF")
	stephist!(axf52, drawmd_4096, color=BkRd[1],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_1024, color=BkRd[2],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_256, color=BkRd[3],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_64, color=BkRd[4],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_16, color=BkRd[5],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_4, color=BkRd[6],normalization=:pdf,bins=bins52, linewidth=4)
	stephist!(axf52, drawmd_1, color=BkRd[7],normalization=:pdf,bins=bins52, linewidth=4)

	f5_elems = [LineElement(color = BkRd[i], linewidth=4) for i = 1:7][end:-1:1]
	l5 = Legend(f5[:,3], f5_elems,
    ["1", "4", "16", "64", "256","1024","4096"], "Draws", nbanks=1,
    orientation = :vertical, tellwidth = false, tellheight = true)

	save("gp_mean_vs_median.pdf", f5, pt_per_unit = 1)

	
	f5
end


# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
CairoMakie = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
Dierckx = "39dd38d3-220a-591b-8e3c-4c3a8c710a94"
Distributions = "31c24e10-a181-5473-b8eb-7969acd0382f"
FiniteDifferences = "26cc04aa-876d-5657-8c51-4c34ba976000"
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Optim = "429524aa-4258-5aef-a3af-852621145aeb"
QuadGK = "1fd47b50-473d-5c70-9696-f719f8f3bcdc"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
Roots = "f2b01f46-fcfa-551c-844a-d8ac1e96c665"
Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
StatsBase = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"

[compat]
CairoMakie = "~0.10.2"
Dierckx = "~0.5.2"
Distributions = "~0.25.80"
FiniteDifferences = "~0.12.26"
LaTeXStrings = "~1.3.0"
Optim = "~1.7.4"
QuadGK = "~2.7.0"
Roots = "~2.0.8"
StatsBase = "~0.33.21"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.8.5"
manifest_format = "2.0"
project_hash = "fc261b4c5046b0d8e7542dcc25de29dc0d7827dd"

[[deps.AbstractFFTs]]
deps = ["ChainRulesCore", "LinearAlgebra"]
git-tree-sha1 = "69f7020bd72f069c219b5e8c236c1fa90d2cb409"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "1.2.1"

[[deps.AbstractTrees]]
git-tree-sha1 = "faa260e4cb5aba097a73fab382dd4b5819d8ec8c"
uuid = "1520ce14-60c1-5f80-bbc7-55ef81b5835c"
version = "0.4.4"

[[deps.Adapt]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "0310e08cb19f5da31d08341c6120c047598f5b9c"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "3.5.0"

[[deps.Animations]]
deps = ["Colors"]
git-tree-sha1 = "e81c509d2c8e49592413bfb0bb3b08150056c79d"
uuid = "27a7e980-b3e6-11e9-2bcd-0b925532e340"
version = "0.4.1"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.1"

[[deps.ArrayInterfaceCore]]
deps = ["LinearAlgebra", "SnoopPrecompile", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "e5f08b5689b1aad068e01751889f2f615c7db36d"
uuid = "30b0a656-2188-435a-8636-2ec0e6a096e2"
version = "0.1.29"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"

[[deps.Automa]]
deps = ["Printf", "ScanByte", "TranscodingStreams"]
git-tree-sha1 = "d50976f217489ce799e366d9561d56a98a30d7fe"
uuid = "67c07d97-cdcb-5c2c-af73-a7f9c32a568b"
version = "0.8.2"

[[deps.AxisAlgorithms]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "WoodburyMatrices"]
git-tree-sha1 = "66771c8d21c8ff5e3a93379480a2307ac36863f7"
uuid = "13072b0f-2c55-5437-9ae7-d433b7a33950"
version = "1.0.1"

[[deps.AxisArrays]]
deps = ["Dates", "IntervalSets", "IterTools", "RangeArrays"]
git-tree-sha1 = "1dd4d9f5beebac0c03446918741b1a03dc5e5788"
uuid = "39de3d68-74b9-583c-8d2d-e117c070f3a9"
version = "0.4.6"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "19a35467a82e236ff51bc17a3a44b69ef35185a2"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.8+0"

[[deps.CEnum]]
git-tree-sha1 = "eb4cb44a499229b3b8426dcfb5dd85333951ff90"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.4.2"

[[deps.CRC32c]]
uuid = "8bf52ea8-c179-5cab-976a-9e18b702a9bc"

[[deps.Cairo]]
deps = ["Cairo_jll", "Colors", "Glib_jll", "Graphics", "Libdl", "Pango_jll"]
git-tree-sha1 = "d0b3f8b4ad16cb0a2988c6788646a5e6a17b6b1b"
uuid = "159f3aea-2a34-519c-b102-8c37f9878175"
version = "1.0.5"

[[deps.CairoMakie]]
deps = ["Base64", "Cairo", "Colors", "FFTW", "FileIO", "FreeType", "GeometryBasics", "LinearAlgebra", "Makie", "SHA", "SnoopPrecompile"]
git-tree-sha1 = "abb7df708fe1335367518659989627100a61f3f0"
uuid = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
version = "0.10.2"

[[deps.Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "CompilerSupportLibraries_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Pkg", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "4b859a208b2397a7a623a03449e4636bdb17bcf2"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.16.1+1"

[[deps.Calculus]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "f641eb0a4f00c343bbc32346e1217b86f3ce9dad"
uuid = "49dc2e85-a5d0-5ad3-a950-438e2897f1b9"
version = "0.5.1"

[[deps.ChainRulesCore]]
deps = ["Compat", "LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "c6d890a52d2c4d55d326439580c3b8d0875a77d9"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.15.7"

[[deps.ChangesOfVariables]]
deps = ["ChainRulesCore", "LinearAlgebra", "Test"]
git-tree-sha1 = "844b061c104c408b24537482469400af6075aae4"
uuid = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
version = "0.1.5"

[[deps.ColorBrewer]]
deps = ["Colors", "JSON", "Test"]
git-tree-sha1 = "61c5334f33d91e570e1d0c3eb5465835242582c4"
uuid = "a2cac450-b92f-5266-8821-25eda20663c8"
version = "0.4.0"

[[deps.ColorSchemes]]
deps = ["ColorTypes", "ColorVectorSpace", "Colors", "FixedPointNumbers", "Random", "SnoopPrecompile"]
git-tree-sha1 = "aa3edc8f8dea6cbfa176ee12f7c2fc82f0608ed3"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.20.0"

[[deps.ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "eb7f0f8307f71fac7c606984ea5fb2817275d6e4"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.11.4"

[[deps.ColorVectorSpace]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "SpecialFunctions", "Statistics", "TensorCore"]
git-tree-sha1 = "600cc5508d66b78aae350f7accdb58763ac18589"
uuid = "c3611d14-8923-5661-9e6a-0046d554d3a4"
version = "0.9.10"

[[deps.Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "fc08e5930ee9a4e03f84bfb5211cb54e7769758a"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.12.10"

[[deps.CommonSolve]]
git-tree-sha1 = "9441451ee712d1aec22edad62db1a9af3dc8d852"
uuid = "38540f10-b2f7-11e9-35d8-d573e4eb0ff2"
version = "0.2.3"

[[deps.CommonSubexpressions]]
deps = ["MacroTools", "Test"]
git-tree-sha1 = "7b8a93dba8af7e3b42fecabf646260105ac373f7"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.0"

[[deps.Compat]]
deps = ["Dates", "LinearAlgebra", "UUIDs"]
git-tree-sha1 = "00a2cccc7f098ff3b66806862d275ca3db9e6e5a"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.5.0"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.0.1+0"

[[deps.ConstructionBase]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "fb21ddd70a051d882a1686a5a550990bbe371a95"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.4.1"

[[deps.Contour]]
git-tree-sha1 = "d05d9e7b7aedff4e5b51a029dced05cfb6125781"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.6.2"

[[deps.DataAPI]]
git-tree-sha1 = "e8119c1a33d267e16108be441a287a6981ba1630"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.14.0"

[[deps.DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "d1fff3a548102f48987a52a2e0d114fa97d730f0"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.13"

[[deps.DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[deps.DensityInterface]]
deps = ["InverseFunctions", "Test"]
git-tree-sha1 = "80c3e8639e3353e5d2912fb3a1916b8455e2494b"
uuid = "b429d917-457f-4dbc-8f4c-0cc954292b1d"
version = "0.4.0"

[[deps.Dierckx]]
deps = ["Dierckx_jll"]
git-tree-sha1 = "633c119fcfddf61fb4c75d77ce3ebab552a44723"
uuid = "39dd38d3-220a-591b-8e3c-4c3a8c710a94"
version = "0.5.2"

[[deps.Dierckx_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "6596b96fe1caff3db36415eeb6e9d3b50bfe40ee"
uuid = "cd4c43a9-7502-52ba-aa6d-59fb2a88580b"
version = "0.1.0+0"

[[deps.DiffResults]]
deps = ["StaticArraysCore"]
git-tree-sha1 = "782dd5f4561f5d267313f23853baaaa4c52ea621"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.1.0"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "c5b6685d53f933c11404a3ae9822afe30d522494"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.12.2"

[[deps.Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[deps.Distributions]]
deps = ["ChainRulesCore", "DensityInterface", "FillArrays", "LinearAlgebra", "PDMats", "Printf", "QuadGK", "Random", "SparseArrays", "SpecialFunctions", "Statistics", "StatsBase", "StatsFuns", "Test"]
git-tree-sha1 = "74911ad88921455c6afcad1eefa12bd7b1724631"
uuid = "31c24e10-a181-5473-b8eb-7969acd0382f"
version = "0.25.80"

[[deps.DocStringExtensions]]
deps = ["LibGit2"]
git-tree-sha1 = "2fb1e02f2b635d0845df5d7c167fec4dd739b00d"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.3"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.DualNumbers]]
deps = ["Calculus", "NaNMath", "SpecialFunctions"]
git-tree-sha1 = "5837a837389fccf076445fce071c8ddaea35a566"
uuid = "fa6b7ba4-c1ee-5f82-b5fc-ecf0adba8f74"
version = "0.6.8"

[[deps.EarCut_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e3290f2d49e661fbd94046d7e3726ffcb2d41053"
uuid = "5ae413db-bbd1-5e63-b57d-d24a61df00f5"
version = "2.2.4+0"

[[deps.Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "bad72f730e9e91c08d9427d5e8db95478a3c323d"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.4.8+0"

[[deps.Extents]]
git-tree-sha1 = "5e1e4c53fa39afe63a7d356e30452249365fba99"
uuid = "411431e0-e8b7-467b-b5e0-f676ba4f2910"
version = "0.1.1"

[[deps.FFMPEG]]
deps = ["FFMPEG_jll"]
git-tree-sha1 = "b57e3acbe22f8484b4b5ff66a7499717fe1a9cc8"
uuid = "c87230d0-a227-11e9-1b43-d7ebe4e7570a"
version = "0.4.1"

[[deps.FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "PCRE2_jll", "Pkg", "Zlib_jll", "libaom_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "74faea50c1d007c85837327f6775bea60b5492dd"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "4.4.2+2"

[[deps.FFTW]]
deps = ["AbstractFFTs", "FFTW_jll", "LinearAlgebra", "MKL_jll", "Preferences", "Reexport"]
git-tree-sha1 = "90630efff0894f8142308e334473eba54c433549"
uuid = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
version = "1.5.0"

[[deps.FFTW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c6033cc3892d0ef5bb9cd29b7f2f0331ea5184ea"
uuid = "f5851436-0d7a-5f13-b9de-f02708fd171a"
version = "3.3.10+0"

[[deps.FileIO]]
deps = ["Pkg", "Requires", "UUIDs"]
git-tree-sha1 = "7be5f99f7d15578798f338f5433b6c432ea8037b"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.16.0"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"

[[deps.FillArrays]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "Statistics"]
git-tree-sha1 = "d3ba08ab64bdfd27234d3f61956c966266757fe6"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "0.13.7"

[[deps.FiniteDiff]]
deps = ["ArrayInterfaceCore", "LinearAlgebra", "Requires", "Setfield", "SparseArrays", "StaticArrays"]
git-tree-sha1 = "04ed1f0029b6b3af88343e439b995141cb0d0b8d"
uuid = "6a86dc24-6348-571c-b903-95158fe2bd41"
version = "2.17.0"

[[deps.FiniteDifferences]]
deps = ["ChainRulesCore", "LinearAlgebra", "Printf", "Random", "Richardson", "SparseArrays", "StaticArrays"]
git-tree-sha1 = "3f605dd6db5640c5278f2551afc9427656439f42"
uuid = "26cc04aa-876d-5657-8c51-4c34ba976000"
version = "0.12.26"

[[deps.FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "335bfdceacc84c5cdf16aadc768aa5ddfc5383cc"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.4"

[[deps.Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "21efd19106a55620a188615da6d3d06cd7f6ee03"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.13.93+0"

[[deps.Formatting]]
deps = ["Printf"]
git-tree-sha1 = "8339d61043228fdd3eb658d86c926cb282ae72a8"
uuid = "59287772-0a20-5a39-b81b-1366585eb4c0"
version = "0.4.2"

[[deps.ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "LinearAlgebra", "LogExpFunctions", "NaNMath", "Preferences", "Printf", "Random", "SpecialFunctions", "StaticArrays"]
git-tree-sha1 = "a69dd6db8a809f78846ff259298678f0d6212180"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "0.10.34"

[[deps.FreeType]]
deps = ["CEnum", "FreeType2_jll"]
git-tree-sha1 = "cabd77ab6a6fdff49bfd24af2ebe76e6e018a2b4"
uuid = "b38be410-82b0-50bf-ab77-7b57e271db43"
version = "4.0.0"

[[deps.FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "87eb71354d8ec1a96d4a7636bd57a7347dde3ef9"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.10.4+0"

[[deps.FreeTypeAbstraction]]
deps = ["ColorVectorSpace", "Colors", "FreeType", "GeometryBasics"]
git-tree-sha1 = "38a92e40157100e796690421e34a11c107205c86"
uuid = "663a7486-cb36-511b-a19d-713bb74d65c9"
version = "0.10.0"

[[deps.FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "aa31987c2ba8704e23c6c8ba8a4f769d5d7e4f91"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.10+0"

[[deps.Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"

[[deps.GPUArraysCore]]
deps = ["Adapt"]
git-tree-sha1 = "57f7cde02d7a53c9d1d28443b9f11ac5fbe7ebc9"
uuid = "46192b85-c4d5-4398-a991-12ede77f4527"
version = "0.1.3"

[[deps.GeoInterface]]
deps = ["Extents"]
git-tree-sha1 = "e07a1b98ed72e3cdd02c6ceaab94b8a606faca40"
uuid = "cf35fbd7-0cd7-5166-be24-54bfbe79505f"
version = "1.2.1"

[[deps.GeometryBasics]]
deps = ["EarCut_jll", "GeoInterface", "IterTools", "LinearAlgebra", "StaticArrays", "StructArrays", "Tables"]
git-tree-sha1 = "fe9aea4ed3ec6afdfbeb5a4f39a2208909b162a6"
uuid = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
version = "0.4.5"

[[deps.Gettext_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "XML2_jll"]
git-tree-sha1 = "9b02998aba7bf074d14de89f9d37ca24a1a0b046"
uuid = "78b55507-aeef-58d4-861c-77aaff3498b1"
version = "0.21.0+0"

[[deps.Glib_jll]]
deps = ["Artifacts", "Gettext_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE2_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "d3b3624125c1474292d0d8ed0f65554ac37ddb23"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.74.0+2"

[[deps.Graphics]]
deps = ["Colors", "LinearAlgebra", "NaNMath"]
git-tree-sha1 = "d61890399bc535850c4bf08e4e0d3a7ad0f21cbd"
uuid = "a2bd30eb-e257-5431-a919-1863eab51364"
version = "1.1.2"

[[deps.Graphite2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "344bf40dcab1073aca04aa0df4fb092f920e4011"
uuid = "3b182d85-2403-5c21-9c21-1e1f0cc25472"
version = "1.3.14+0"

[[deps.GridLayoutBase]]
deps = ["GeometryBasics", "InteractiveUtils", "Observables"]
git-tree-sha1 = "678d136003ed5bceaab05cf64519e3f956ffa4ba"
uuid = "3955a311-db13-416c-9275-1d80ed98e5e9"
version = "0.9.1"

[[deps.Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[deps.HarfBuzz_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "Graphite2_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Pkg"]
git-tree-sha1 = "129acf094d168394e80ee1dc4bc06ec835e510a3"
uuid = "2e76f6c2-a576-52d4-95c1-20adfe4de566"
version = "2.8.1+1"

[[deps.HypergeometricFunctions]]
deps = ["DualNumbers", "LinearAlgebra", "OpenLibm_jll", "SpecialFunctions", "Test"]
git-tree-sha1 = "709d864e3ed6e3545230601f94e11ebc65994641"
uuid = "34004b35-14d8-5ef3-9330-4cdb6864b03a"
version = "0.3.11"

[[deps.ImageAxes]]
deps = ["AxisArrays", "ImageBase", "ImageCore", "Reexport", "SimpleTraits"]
git-tree-sha1 = "c54b581a83008dc7f292e205f4c409ab5caa0f04"
uuid = "2803e5a7-5153-5ecf-9a86-9b4c37f5f5ac"
version = "0.6.10"

[[deps.ImageBase]]
deps = ["ImageCore", "Reexport"]
git-tree-sha1 = "b51bb8cae22c66d0f6357e3bcb6363145ef20835"
uuid = "c817782e-172a-44cc-b673-b171935fbb9e"
version = "0.1.5"

[[deps.ImageCore]]
deps = ["AbstractFFTs", "ColorVectorSpace", "Colors", "FixedPointNumbers", "Graphics", "MappedArrays", "MosaicViews", "OffsetArrays", "PaddedViews", "Reexport"]
git-tree-sha1 = "acf614720ef026d38400b3817614c45882d75500"
uuid = "a09fc81d-aa75-5fe9-8630-4744c3626534"
version = "0.9.4"

[[deps.ImageIO]]
deps = ["FileIO", "IndirectArrays", "JpegTurbo", "LazyModules", "Netpbm", "OpenEXR", "PNGFiles", "QOI", "Sixel", "TiffImages", "UUIDs"]
git-tree-sha1 = "342f789fd041a55166764c351da1710db97ce0e0"
uuid = "82e4d734-157c-48bb-816b-45c225c6df19"
version = "0.6.6"

[[deps.ImageMetadata]]
deps = ["AxisArrays", "ImageAxes", "ImageBase", "ImageCore"]
git-tree-sha1 = "36cbaebed194b292590cba2593da27b34763804a"
uuid = "bc367c6b-8a6b-528e-b4bd-a4b897500b49"
version = "0.9.8"

[[deps.Imath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "87f7662e03a649cffa2e05bf19c303e168732d3e"
uuid = "905a6f67-0a94-5f89-b386-d35d92009cd1"
version = "3.1.2+0"

[[deps.IndirectArrays]]
git-tree-sha1 = "012e604e1c7458645cb8b436f8fba789a51b257f"
uuid = "9b13fd28-a010-5f03-acff-a1bbcff69959"
version = "1.0.0"

[[deps.Inflate]]
git-tree-sha1 = "5cd07aab533df5170988219191dfad0519391428"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.3"

[[deps.IntelOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "d979e54b71da82f3a65b62553da4fc3d18c9004c"
uuid = "1d5cc7b8-4909-519e-a0f8-d0f5ad9712d0"
version = "2018.0.3+2"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[deps.Interpolations]]
deps = ["Adapt", "AxisAlgorithms", "ChainRulesCore", "LinearAlgebra", "OffsetArrays", "Random", "Ratios", "Requires", "SharedArrays", "SparseArrays", "StaticArrays", "WoodburyMatrices"]
git-tree-sha1 = "721ec2cf720536ad005cb38f50dbba7b02419a15"
uuid = "a98d9a8b-a2ab-59e6-89dd-64a1c18fca59"
version = "0.14.7"

[[deps.IntervalSets]]
deps = ["Dates", "Random", "Statistics"]
git-tree-sha1 = "16c0cc91853084cb5f58a78bd209513900206ce6"
uuid = "8197267c-284f-5f27-9208-e0e47529a953"
version = "0.7.4"

[[deps.InverseFunctions]]
deps = ["Test"]
git-tree-sha1 = "49510dfcb407e572524ba94aeae2fced1f3feb0f"
uuid = "3587e190-3f89-42d0-90ee-14403ec27112"
version = "0.1.8"

[[deps.IrrationalConstants]]
git-tree-sha1 = "7fd44fd4ff43fc60815f8e764c0f352b83c49151"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.1.1"

[[deps.Isoband]]
deps = ["isoband_jll"]
git-tree-sha1 = "f9b6d97355599074dc867318950adaa6f9946137"
uuid = "f1662d9f-8043-43de-a69a-05efc1cc6ff4"
version = "0.1.1"

[[deps.IterTools]]
git-tree-sha1 = "fa6287a4469f5e048d763df38279ee729fbd44e5"
uuid = "c8e1da08-722c-5040-9ed9-7db0dc04731e"
version = "1.4.0"

[[deps.IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[deps.JLLWrappers]]
deps = ["Preferences"]
git-tree-sha1 = "abc9885a7ca2052a736a600f7fa66209f96506e1"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.4.1"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "3c837543ddb02250ef42f4738347454f95079d4e"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.3"

[[deps.JpegTurbo]]
deps = ["CEnum", "FileIO", "ImageCore", "JpegTurbo_jll", "TOML"]
git-tree-sha1 = "a77b273f1ddec645d1b7c4fd5fb98c8f90ad10a5"
uuid = "b835a17e-a41a-41e7-81f0-2f016b05efe0"
version = "0.1.1"

[[deps.JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "b53380851c6e6664204efb2e62cd24fa5c47e4ba"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "2.1.2+0"

[[deps.KernelDensity]]
deps = ["Distributions", "DocStringExtensions", "FFTW", "Interpolations", "StatsBase"]
git-tree-sha1 = "9816b296736292a80b9a3200eb7fbb57aaa3917a"
uuid = "5ab0869b-81aa-558d-bb23-cbf5423bbe9b"
version = "0.6.5"

[[deps.LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "f6250b16881adf048549549fba48b1161acdac8c"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.1+0"

[[deps.LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e5b909bcf985c5e2605737d2ce278ed791b89be6"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.1+0"

[[deps.LaTeXStrings]]
git-tree-sha1 = "f2355693d6778a178ade15952b7ac47a4ff97996"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.3.0"

[[deps.LazyArtifacts]]
deps = ["Artifacts", "Pkg"]
uuid = "4af54fe1-eca0-43a8-85a7-787d91b784e3"

[[deps.LazyModules]]
git-tree-sha1 = "a560dd966b386ac9ae60bdd3a3d3a326062d3c3e"
uuid = "8cdb02fc-e678-4876-92c5-9defec4f444e"
version = "0.3.1"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.3"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "MbedTLS_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "7.84.0+0"

[[deps.LibGit2]]
deps = ["Base64", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "MbedTLS_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.10.2+0"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[deps.Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "0b4a5d71f3e5200a7dff793393e09dfc2d874290"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.2.2+1"

[[deps.Libgcrypt_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgpg_error_jll", "Pkg"]
git-tree-sha1 = "64613c82a59c120435c067c2b809fc61cf5166ae"
uuid = "d4300ac3-e22c-5743-9152-c294e39db1e4"
version = "1.8.7+0"

[[deps.Libgpg_error_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c333716e46366857753e273ce6a69ee0945a6db9"
uuid = "7add5ba3-2f88-524e-9cd5-f83b8a55f7b8"
version = "1.42.0+0"

[[deps.Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c7cb1f5d892775ba13767a87c7ada0b980ea0a71"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.16.1+2"

[[deps.Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "9c30530bf0effd46e15e0fdcf2b8636e78cbbd73"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.35.0+0"

[[deps.Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "7f3efec06033682db852f8b3bc3c1d2b0a0ab066"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.36.0+0"

[[deps.LineSearches]]
deps = ["LinearAlgebra", "NLSolversBase", "NaNMath", "Parameters", "Printf"]
git-tree-sha1 = "7bbea35cec17305fc70a0e5b4641477dc0789d9d"
uuid = "d3d80556-e9d4-5f37-9878-2ab0fcc64255"
version = "7.2.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[deps.LogExpFunctions]]
deps = ["ChainRulesCore", "ChangesOfVariables", "DocStringExtensions", "InverseFunctions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "45b288af6956e67e621c5cbb2d75a261ab58300b"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.20"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[deps.MKL_jll]]
deps = ["Artifacts", "IntelOpenMP_jll", "JLLWrappers", "LazyArtifacts", "Libdl", "Pkg"]
git-tree-sha1 = "2ce8695e1e699b68702c03402672a69f54b8aca9"
uuid = "856f044c-d86e-5d09-b602-aeab76dc8ba7"
version = "2022.2.0+0"

[[deps.MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "42324d08725e200c23d4dfb549e0d5d89dede2d2"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.10"

[[deps.Makie]]
deps = ["Animations", "Base64", "ColorBrewer", "ColorSchemes", "ColorTypes", "Colors", "Contour", "Distributions", "DocStringExtensions", "Downloads", "FFMPEG", "FileIO", "FixedPointNumbers", "Formatting", "FreeType", "FreeTypeAbstraction", "GeometryBasics", "GridLayoutBase", "ImageIO", "InteractiveUtils", "IntervalSets", "Isoband", "KernelDensity", "LaTeXStrings", "LinearAlgebra", "MakieCore", "Markdown", "Match", "MathTeXEngine", "MiniQhull", "Observables", "OffsetArrays", "Packing", "PlotUtils", "PolygonOps", "Printf", "Random", "RelocatableFolders", "Setfield", "Showoff", "SignedDistanceFields", "SnoopPrecompile", "SparseArrays", "StableHashTraits", "Statistics", "StatsBase", "StatsFuns", "StructArrays", "TriplotBase", "UnicodeFun"]
git-tree-sha1 = "274fa9c60a10b98ab8521886eb4fe22d257dca65"
uuid = "ee78f7c6-11fb-53f2-987a-cfe4a2b5a57a"
version = "0.19.2"

[[deps.MakieCore]]
deps = ["Observables"]
git-tree-sha1 = "2c3fc86d52dfbada1a2e5e150e50f06c30ef149c"
uuid = "20f20a25-4f0e-4fdf-b5d1-57303727442b"
version = "0.6.2"

[[deps.MappedArrays]]
git-tree-sha1 = "e8b359ef06ec72e8c030463fe02efe5527ee5142"
uuid = "dbb5928d-eab1-5f90-85c2-b9b0edb7c900"
version = "0.4.1"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[deps.Match]]
git-tree-sha1 = "1d9bc5c1a6e7ee24effb93f175c9342f9154d97f"
uuid = "7eb4fadd-790c-5f42-8a69-bfa0b872bfbf"
version = "1.2.0"

[[deps.MathTeXEngine]]
deps = ["AbstractTrees", "Automa", "DataStructures", "FreeTypeAbstraction", "GeometryBasics", "LaTeXStrings", "REPL", "RelocatableFolders", "Test", "UnicodeFun"]
git-tree-sha1 = "f04120d9adf4f49be242db0b905bea0be32198d1"
uuid = "0a4f8689-d25c-4efe-a92b-7142dfc1aa53"
version = "0.5.4"

[[deps.MbedTLS_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.28.0+0"

[[deps.MiniQhull]]
deps = ["QhullMiniWrapper_jll"]
git-tree-sha1 = "9dc837d180ee49eeb7c8b77bb1c860452634b0d1"
uuid = "978d7f02-9e05-4691-894f-ae31a51d76ca"
version = "0.4.0"

[[deps.Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "f66bdc5de519e8f8ae43bdc598782d35a25b1272"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.1.0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[deps.MosaicViews]]
deps = ["MappedArrays", "OffsetArrays", "PaddedViews", "StackViews"]
git-tree-sha1 = "7b86a5d4d70a9f5cdf2dacb3cbe6d251d1a61dbe"
uuid = "e94cdb99-869f-56ef-bcf0-1ae2bcbe0389"
version = "0.3.4"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2022.2.1"

[[deps.NLSolversBase]]
deps = ["DiffResults", "Distributed", "FiniteDiff", "ForwardDiff"]
git-tree-sha1 = "a0b464d183da839699f4c79e7606d9d186ec172c"
uuid = "d41bc354-129a-5804-8e4c-c37616107c6c"
version = "7.8.3"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "a7c3d1da1189a1c2fe843a3bfa04d18d20eb3211"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.0.1"

[[deps.Netpbm]]
deps = ["FileIO", "ImageCore", "ImageMetadata"]
git-tree-sha1 = "5ae7ca23e13855b3aba94550f26146c01d259267"
uuid = "f09324ee-3d7c-5217-9330-fc30815ba969"
version = "1.1.0"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.2.0"

[[deps.Observables]]
git-tree-sha1 = "6862738f9796b3edc1c09d0890afce4eca9e7e93"
uuid = "510215fc-4207-5dde-b226-833fc4488ee2"
version = "0.5.4"

[[deps.OffsetArrays]]
deps = ["Adapt"]
git-tree-sha1 = "82d7c9e310fe55aa54996e6f7f94674e2a38fcb4"
uuid = "6fe1bfb0-de20-5000-8ca7-80f57d26f881"
version = "1.12.9"

[[deps.Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "887579a3eb005446d514ab7aeac5d1d027658b8f"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.5+1"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.20+0"

[[deps.OpenEXR]]
deps = ["Colors", "FileIO", "OpenEXR_jll"]
git-tree-sha1 = "327f53360fdb54df7ecd01e96ef1983536d1e633"
uuid = "52e1d378-f018-4a11-a4be-720524705ac7"
version = "0.3.2"

[[deps.OpenEXR_jll]]
deps = ["Artifacts", "Imath_jll", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "923319661e9a22712f24596ce81c54fc0366f304"
uuid = "18a262bb-aa17-5467-a713-aee519bc75cb"
version = "3.1.1+0"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.1+0"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "f6e9dba33f9f2c44e08a020b0caf6903be540004"
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "1.1.19+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "13652491f6856acfd2db29360e1bbcd4565d04f1"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.5+0"

[[deps.Optim]]
deps = ["Compat", "FillArrays", "ForwardDiff", "LineSearches", "LinearAlgebra", "NLSolversBase", "NaNMath", "Parameters", "PositiveFactorizations", "Printf", "SparseArrays", "StatsBase"]
git-tree-sha1 = "1903afc76b7d01719d9c30d3c7d501b61db96721"
uuid = "429524aa-4258-5aef-a3af-852621145aeb"
version = "1.7.4"

[[deps.Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "51a08fb14ec28da2ec7a927c4337e4332c2a4720"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.3.2+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "85f8e6578bf1f9ee0d11e7bb1b1456435479d47c"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.4.1"

[[deps.PCRE2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "efcefdf7-47ab-520b-bdef-62a2eaa19f15"
version = "10.40.0+0"

[[deps.PDMats]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "cf494dca75a69712a72b80bc48f59dcf3dea63ec"
uuid = "90014a1f-27ba-587c-ab20-58faa44d9150"
version = "0.11.16"

[[deps.PNGFiles]]
deps = ["Base64", "CEnum", "ImageCore", "IndirectArrays", "OffsetArrays", "libpng_jll"]
git-tree-sha1 = "f809158b27eba0c18c269cf2a2be6ed751d3e81d"
uuid = "f57f5aa1-a3ce-4bc8-8ab9-96f992907883"
version = "0.3.17"

[[deps.Packing]]
deps = ["GeometryBasics"]
git-tree-sha1 = "ec3edfe723df33528e085e632414499f26650501"
uuid = "19eb6ba3-879d-56ad-ad62-d5c202156566"
version = "0.5.0"

[[deps.PaddedViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "03a7a85b76381a3d04c7a1656039197e70eda03d"
uuid = "5432bcbf-9aad-5242-b902-cca2824c8663"
version = "0.5.11"

[[deps.Pango_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "FriBidi_jll", "Glib_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "84a314e3926ba9ec66ac097e3635e270986b0f10"
uuid = "36c8627f-9965-5494-a995-c6b170f724f3"
version = "1.50.9+0"

[[deps.Parameters]]
deps = ["OrderedCollections", "UnPack"]
git-tree-sha1 = "34c0e9ad262e5f7fc75b10a9952ca7692cfc5fbe"
uuid = "d96e819e-fc66-5662-9728-84c9c7592b0a"
version = "0.12.3"

[[deps.Parsers]]
deps = ["Dates", "SnoopPrecompile"]
git-tree-sha1 = "8175fc2b118a3755113c8e68084dc1a9e63c61ee"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.5.3"

[[deps.Pixman_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "b4f5d02549a10e20780a24fce72bea96b6329e29"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.40.1+0"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "Serialization", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.8.0"

[[deps.PkgVersion]]
deps = ["Pkg"]
git-tree-sha1 = "f6cf8e7944e50901594838951729a1861e668cb8"
uuid = "eebad327-c553-4316-9ea0-9fa01ccd7688"
version = "0.3.2"

[[deps.PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "Printf", "Random", "Reexport", "SnoopPrecompile", "Statistics"]
git-tree-sha1 = "c95373e73290cf50a8a22c3375e4625ded5c5280"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.3.4"

[[deps.PolygonOps]]
git-tree-sha1 = "77b3d3605fc1cd0b42d95eba87dfcd2bf67d5ff6"
uuid = "647866c9-e3ac-4575-94e7-e3d426903924"
version = "0.1.2"

[[deps.PositiveFactorizations]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "17275485f373e6673f7e7f97051f703ed5b15b20"
uuid = "85a6dd25-e78a-55b7-8502-1745935b8125"
version = "0.2.4"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "47e5f437cc0e7ef2ce8406ce1e7e24d44915f88d"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.3.0"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[deps.ProgressMeter]]
deps = ["Distributed", "Printf"]
git-tree-sha1 = "d7a7aef8f8f2d537104f170139553b14dfe39fe9"
uuid = "92933f4c-e287-5a05-a399-4b506db050ca"
version = "1.7.2"

[[deps.QOI]]
deps = ["ColorTypes", "FileIO", "FixedPointNumbers"]
git-tree-sha1 = "18e8f4d1426e965c7b532ddd260599e1510d26ce"
uuid = "4b34888f-f399-49d4-9bb3-47ed5cae4e65"
version = "1.0.0"

[[deps.QhullMiniWrapper_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Qhull_jll"]
git-tree-sha1 = "607cf73c03f8a9f83b36db0b86a3a9c14179621f"
uuid = "460c41e3-6112-5d7f-b78c-b6823adb3f2d"
version = "1.0.0+1"

[[deps.Qhull_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "238dd7e2cc577281976b9681702174850f8d4cbc"
uuid = "784f63db-0788-585a-bace-daefebcd302b"
version = "8.0.1001+0"

[[deps.QuadGK]]
deps = ["DataStructures", "LinearAlgebra"]
git-tree-sha1 = "de191bc385072cc6c7ed3ffdc1caeed3f22c74d4"
uuid = "1fd47b50-473d-5c70-9696-f719f8f3bcdc"
version = "2.7.0"

[[deps.REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[deps.Random]]
deps = ["SHA", "Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[deps.RangeArrays]]
git-tree-sha1 = "b9039e93773ddcfc828f12aadf7115b4b4d225f5"
uuid = "b3c3ace0-ae52-54e7-9d0b-2c1406fd6b9d"
version = "0.3.2"

[[deps.Ratios]]
deps = ["Requires"]
git-tree-sha1 = "dc84268fe0e3335a62e315a3a7cf2afa7178a734"
uuid = "c84ed2f1-dad5-54f0-aa8e-dbefe2724439"
version = "0.4.3"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.RelocatableFolders]]
deps = ["SHA", "Scratch"]
git-tree-sha1 = "90bc7a7c96410424509e4263e277e43250c05691"
uuid = "05181044-ff0b-4ac5-8273-598c1e38db00"
version = "1.0.0"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "838a3a4188e2ded87a4f9f184b4b0d78a1e91cb7"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.0"

[[deps.Richardson]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "e03ca566bec93f8a3aeb059c8ef102f268a38949"
uuid = "708f8203-808e-40c0-ba2d-98a6953ed40d"
version = "1.4.0"

[[deps.Rmath]]
deps = ["Random", "Rmath_jll"]
git-tree-sha1 = "f65dcb5fa46aee0cf9ed6274ccbd597adc49aa7b"
uuid = "79098fc4-a85e-5d69-aa6a-4863f24498fa"
version = "0.7.1"

[[deps.Rmath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "6ed52fdd3382cf21947b15e8870ac0ddbff736da"
uuid = "f50d1b31-88e8-58de-be2c-1cc44531875f"
version = "0.4.0+0"

[[deps.Roots]]
deps = ["ChainRulesCore", "CommonSolve", "Printf", "Setfield"]
git-tree-sha1 = "a3db467ce768343235032a1ca0830fc64158dadf"
uuid = "f2b01f46-fcfa-551c-844a-d8ac1e96c665"
version = "2.0.8"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.SIMD]]
deps = ["SnoopPrecompile"]
git-tree-sha1 = "8b20084a97b004588125caebf418d8cab9e393d1"
uuid = "fdea26ae-647d-5447-a871-4b548cad5224"
version = "3.4.4"

[[deps.ScanByte]]
deps = ["Libdl", "SIMD"]
git-tree-sha1 = "2436b15f376005e8790e318329560dcc67188e84"
uuid = "7b38b023-a4d7-4c5e-8d43-3f3097f304eb"
version = "0.3.3"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "f94f779c94e58bf9ea243e77a37e16d9de9126bd"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.1.1"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[deps.Setfield]]
deps = ["ConstructionBase", "Future", "MacroTools", "StaticArraysCore"]
git-tree-sha1 = "e2cc6d8c88613c05e1defb55170bf5ff211fbeac"
uuid = "efcf1570-3423-57d1-acb7-fd33fddbac46"
version = "1.1.1"

[[deps.SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"

[[deps.Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[deps.SignedDistanceFields]]
deps = ["Random", "Statistics", "Test"]
git-tree-sha1 = "d263a08ec505853a5ff1c1ebde2070419e3f28e9"
uuid = "73760f76-fbc4-59ce-8f25-708e95d2df96"
version = "0.4.0"

[[deps.SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "5d7e3f4e11935503d3ecaf7186eac40602e7d231"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.4"

[[deps.Sixel]]
deps = ["Dates", "FileIO", "ImageCore", "IndirectArrays", "OffsetArrays", "REPL", "libsixel_jll"]
git-tree-sha1 = "8fb59825be681d451c246a795117f317ecbcaa28"
uuid = "45858cf5-a6b0-47a3-bbea-62219f50df47"
version = "0.1.2"

[[deps.SnoopPrecompile]]
deps = ["Preferences"]
git-tree-sha1 = "e760a70afdcd461cf01a575947738d359234665c"
uuid = "66db9d55-30c0-4569-8b51-7e840670fc0c"
version = "1.0.3"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[deps.SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "a4ada03f999bd01b3a25dcaa30b2d929fe537e00"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.1.0"

[[deps.SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[deps.SpecialFunctions]]
deps = ["ChainRulesCore", "IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "d75bda01f8c31ebb72df80a46c88b25d1c79c56d"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.1.7"

[[deps.StableHashTraits]]
deps = ["CRC32c", "Compat", "Dates", "SHA", "Tables", "TupleTools", "UUIDs"]
git-tree-sha1 = "0b8b801b8f03a329a4e86b44c5e8a7d7f4fe10a3"
uuid = "c5dd0088-6c3f-4803-b00e-f31a60c170fa"
version = "0.3.1"

[[deps.StackViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "46e589465204cd0c08b4bd97385e4fa79a0c770c"
uuid = "cae243ae-269e-4f55-b966-ac2d0dc13c15"
version = "0.1.1"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "Random", "StaticArraysCore", "Statistics"]
git-tree-sha1 = "6954a456979f23d05085727adb17c4551c19ecd1"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.5.12"

[[deps.StaticArraysCore]]
git-tree-sha1 = "6b7ba252635a5eff6a0b0664a41ee140a1c9e72a"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.0"

[[deps.Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.StatsAPI]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "f9af7f195fb13589dd2e2d57fdb401717d2eb1f6"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.5.0"

[[deps.StatsBase]]
deps = ["DataAPI", "DataStructures", "LinearAlgebra", "LogExpFunctions", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "d1bf48bfcc554a3761a133fe3a9bb01488e06916"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.33.21"

[[deps.StatsFuns]]
deps = ["ChainRulesCore", "HypergeometricFunctions", "InverseFunctions", "IrrationalConstants", "LogExpFunctions", "Reexport", "Rmath", "SpecialFunctions"]
git-tree-sha1 = "ab6083f09b3e617e34a956b43e9d51b824206932"
uuid = "4c63d2b9-4356-54db-8cca-17b64c39e42c"
version = "1.1.1"

[[deps.StructArrays]]
deps = ["Adapt", "DataAPI", "GPUArraysCore", "StaticArraysCore", "Tables"]
git-tree-sha1 = "b03a3b745aa49b566f128977a7dd1be8711c5e71"
uuid = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
version = "0.6.14"

[[deps.SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.0"

[[deps.TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[deps.Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "LinearAlgebra", "OrderedCollections", "TableTraits", "Test"]
git-tree-sha1 = "c79322d36826aa2f4fd8ecfa96ddb47b174ac78d"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.10.0"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.1"

[[deps.TensorCore]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1feb45f88d133a655e001435632f019a9a1bcdb6"
uuid = "62fd8b95-f654-4bbd-a8a5-9c27f68ccd50"
version = "0.1.1"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[deps.TiffImages]]
deps = ["ColorTypes", "DataStructures", "DocStringExtensions", "FileIO", "FixedPointNumbers", "IndirectArrays", "Inflate", "Mmap", "OffsetArrays", "PkgVersion", "ProgressMeter", "UUIDs"]
git-tree-sha1 = "7e6b0e3e571be0b4dd4d2a9a3a83b65c04351ccc"
uuid = "731e570b-9d59-4bfa-96dc-6df516fadf69"
version = "0.6.3"

[[deps.TranscodingStreams]]
deps = ["Random", "Test"]
git-tree-sha1 = "94f38103c984f89cf77c402f2a68dbd870f8165f"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.9.11"

[[deps.TriplotBase]]
git-tree-sha1 = "4d4ed7f294cda19382ff7de4c137d24d16adc89b"
uuid = "981d1d27-644d-49a2-9326-4793e63143c3"
version = "0.1.0"

[[deps.TupleTools]]
git-tree-sha1 = "3c712976c47707ff893cf6ba4354aa14db1d8938"
uuid = "9d95972d-f1c8-5527-a6e0-b4b365fa01f6"
version = "1.3.0"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[deps.UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[deps.UnicodeFun]]
deps = ["REPL"]
git-tree-sha1 = "53915e50200959667e78a92a418594b428dffddf"
uuid = "1cfade01-22cf-5700-b092-accc4b62d6e1"
version = "0.4.1"

[[deps.WoodburyMatrices]]
deps = ["LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "de67fa59e33ad156a590055375a30b23c40299d3"
uuid = "efce3f68-66dc-5838-9240-27a6d6f5f9b6"
version = "0.5.5"

[[deps.XML2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libiconv_jll", "Pkg", "Zlib_jll"]
git-tree-sha1 = "93c41695bc1c08c46c5899f4fe06d6ead504bb73"
uuid = "02c8fc9c-b97f-50b9-bbe4-9be30ff0a78a"
version = "2.10.3+0"

[[deps.XSLT_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Libgcrypt_jll", "Libgpg_error_jll", "Libiconv_jll", "Pkg", "XML2_jll", "Zlib_jll"]
git-tree-sha1 = "91844873c4085240b95e795f692c4cec4d805f8a"
uuid = "aed1982a-8fda-507f-9586-7b0439959a61"
version = "1.1.34+0"

[[deps.Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "5be649d550f3f4b95308bf0183b82e2582876527"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.6.9+4"

[[deps.Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4e490d5c960c314f33885790ed410ff3a94ce67e"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.9+4"

[[deps.Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4fe47bd2247248125c428978740e18a681372dd4"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.3+4"

[[deps.Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "b7c0aa8c376b31e4852b360222848637f481f8c3"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.4+4"

[[deps.Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Xorg_libX11_jll"]
git-tree-sha1 = "19560f30fd49f4d4efbe7002a1037f8c43d43b96"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.10+4"

[[deps.Xorg_libpthread_stubs_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "6783737e45d3c59a4a4c4091f5f88cdcf0908cbb"
uuid = "14d82f49-176c-5ed1-bb49-ad3f5cbd8c74"
version = "0.1.0+3"

[[deps.Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "XSLT_jll", "Xorg_libXau_jll", "Xorg_libXdmcp_jll", "Xorg_libpthread_stubs_jll"]
git-tree-sha1 = "daf17f441228e7a3833846cd048892861cff16d6"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.13.0+3"

[[deps.Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "79c31e7844f6ecf779705fbc12146eb190b7d845"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.4.0+3"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.12+3"

[[deps.isoband_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "51b5eeb3f98367157a7a12a1fb0aa5328946c03c"
uuid = "9a68df92-36a6-505f-a73e-abb412b6bfb4"
version = "0.2.3+0"

[[deps.libaom_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "3a2ea60308f0996d26f1e5354e10c24e9ef905d4"
uuid = "a4ae2306-e953-59d6-aa16-d00cac43593b"
version = "3.4.0+0"

[[deps.libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "5982a94fcba20f02f42ace44b9894ee2b140fe47"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.15.1+0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl", "OpenBLAS_jll"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.1.1+0"

[[deps.libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "daacc84a041563f965be61859a36e17c4e4fcd55"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "2.0.2+0"

[[deps.libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg", "Zlib_jll"]
git-tree-sha1 = "94d180a6d2b5e55e447e2d27a29ed04fe79eb30c"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.38+0"

[[deps.libsixel_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Pkg", "libpng_jll"]
git-tree-sha1 = "d4f63314c8aa1e48cd22aa0c17ed76cd1ae48c3c"
uuid = "075b6546-f08a-558a-be8f-8157d0f608a5"
version = "1.10.3+0"

[[deps.libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll", "Pkg"]
git-tree-sha1 = "b910cb81ef3fe6e78bf6acee440bda86fd6ae00c"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.7+1"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.48.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.4.0+0"

[[deps.x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "4fea590b89e6ec504593146bf8b988b2c00922b2"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "2021.5.5+0"

[[deps.x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "ee567a171cce03570d77ad3a43e90218e38937a9"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "3.5.0+0"
"""

# ╔═╡ Cell order:
# ╟─a0a3ccbe-1e66-4723-bf77-62cc0b0f6351
# ╠═b0ed2796-082f-11ed-296e-a993bc3a6f1c
# ╟─0255d6e8-988c-404a-8e15-42ef49003e0b
# ╟─b74c552f-4604-4a9c-a29c-d5f2aedd4b21
# ╟─6c3616ca-1fb6-44f6-bc9a-d8c3686102f2
# ╟─3f0198af-1113-4244-9bc3-a52454af9317
# ╟─a932e7bb-dbb3-4948-be21-8d5f2ecf981c
# ╟─e14a5849-581f-4a4b-9edf-ef41acd3863b
# ╟─cbd73921-b029-4134-b687-09c030869e3e
# ╠═b9f41909-f39c-4060-8cfc-274501fc752c
# ╠═7827fc16-7905-44f9-ae54-c93dcf8ff3a5
# ╠═21e266f4-33c7-4449-8c1a-9a8a267c8acc
# ╟─75850f24-4d81-4c18-9696-b6f08af65c0b
# ╠═c1d34225-3fc0-4539-aecf-71cc61567ebd
# ╟─709fff6a-c396-46e8-b8e3-334b1a5c996a
# ╠═54baf96c-8a50-4f9f-a7eb-4c5e852e30cb
# ╟─c86e1a3f-3d6a-461b-9ce9-8edef3e29876
# ╠═2f20750e-3781-420a-98e6-131ac009c62b
# ╟─441eda42-d931-4813-b07b-a8891d6f79e3
# ╠═486c1448-ee83-494c-82e4-90830982d05b
# ╟─22f8a2f6-2291-474a-8a53-3f779e608361
# ╠═a35c05e5-7726-40c1-a435-e97e817fa507
# ╟─182a5a86-1016-4d15-84d7-ad4d87d2e92a
# ╠═dde31022-a055-4359-bc56-bf5af3ffea93
# ╠═972b24bc-b460-4f92-9b26-b45fa7498b57
# ╠═6157889f-035d-40a8-8090-4b53db54724a
# ╟─81618e8b-8fd3-434c-99f8-2f7ec789f831
# ╠═c882e611-4034-423a-85a7-74922f638607
# ╟─be696aaa-3591-44a0-9e6c-800c53635a59
# ╠═91e638c5-1fdd-463c-be39-ec9bbb3b17e2
# ╟─c4e7d68e-c695-4852-99c7-de9e2698f98d
# ╠═a3aa14d0-e8dd-4a9d-94e0-64a1124e8167
# ╟─35f47da9-509b-4a71-a92b-d8a2a6c92b84
# ╟─36ebf929-fc91-478a-805b-e6095e3c5b86
# ╟─672eb728-833b-44f0-9bd5-ce6ae862495e
# ╟─a49945af-05d9-4a77-aa39-d65f85667257
# ╟─0abca202-d96d-4728-8e1c-68280e11e892
# ╟─f0c78f10-554e-4edb-84f0-c9a1a601cb93
# ╠═60cc4b96-6c41-43f4-9070-c824f18268cd
# ╟─f73c995a-8c1e-41ca-a5bf-d064fb535e3d
# ╠═7c21bdf1-2971-4d5c-b441-6eb7795d1687
# ╟─c912d290-6e01-4df3-ac3c-363a0ee9923f
# ╠═23851f23-2c4d-46ea-84dc-78469ef6411e
# ╠═8f357d4f-e220-4db6-b2ca-85ec2944ffe6
# ╟─d2ca6152-5f0a-4127-8b35-b3644c2af865
# ╠═83389ae8-3abe-40cd-b6cb-64a3efd81bc6
# ╟─d6127ff7-5376-43ec-a215-40ddd1b40629
# ╠═08864767-764b-4a30-9be5-c68e6678cfb5
# ╟─2514fff6-6b15-4216-b9fb-7e55313dc980
# ╠═257f1ded-21e4-43b9-acb5-df0a327e851d
# ╠═cecee8d9-6918-4233-967a-70dcea86a3ae
# ╠═d4e2504b-9f1f-4ec3-9cd3-69e84ea584d0
# ╟─82019114-c77e-4bdb-bf23-f88bb9d2f7d7
# ╠═324c041d-a659-4bd9-bb66-4f19e984c261
# ╠═d3147984-e5bb-4e86-b53a-cfd540ee12aa
# ╟─686e12e0-27e6-44fb-8cc3-e6ac0f4e3b3a
# ╠═311653e7-d6fc-468c-a2c3-52dc4bdff07c
# ╠═59ae0057-c7b2-41fa-994d-4a38d51df779
# ╠═331237ed-0e60-4a78-ad89-5ef9ce6806d8
# ╠═698d5898-1865-49c2-a5c6-51e48096c794
# ╟─2c256c33-9996-4304-aa95-acb14a194a7d
# ╠═7d57294c-eac8-42d4-94ea-961874829179
# ╠═6d8df7ef-1af2-4552-a880-0c05b6594cc2
# ╠═f8298029-1791-4dbc-a6b8-77b832b8e234
# ╠═0e06ed53-0920-4fea-8a48-8122cd4e452f
# ╠═d8b7a33d-8cfe-44ce-95e7-a6b0309b8e28
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002

